An intuitive approach to structuring the three polarization components of light

This paper presents intuitive interpretations of tightly focused beams of light by drawing analogies to two-dimensional electrostatics, magnetostatics and fluid dynamics. We use a Helmholtz decomposition of the transverse polarization components in the transverse plane to introduce generalized radial and azimuthal polarization states. This reveals the interplay between transverse and longitudinal polarization components in a transparent fashion. Our approach yields a comprehensive understanding of tightly focused laser beams, which we illustrate through several insightful examples.

==> figures/draw_dipole.m <==
close all;clear all;

prepare = 0;

q = 0.5;

if prepare ==1
    width=0.7;
    prop_prepare;
    Ey_z0 = 0.*x;
end

% units in micrometers
E0     = 1; %in a.u.
lambda = 1;
k0     = 2*pi/lambda;
sigma0 = 1;
focus  = 4;
c      = 299.792458; % in micrometer/picosecond
omega  = 2*pi*c/lambda
%mu0    = 1;%4*pi*10^(-7);

N=2048;
Nstep=4;
xmax=20;
lx=2*xmax;
ly=lx;
dx=lx/N;
dy=dx;

Nh = N/4;

xh=((1:1:N)-N/2)*dx;
[x y] = meshgrid(xh);
dkx = 2*pi/lx;
nvec = @(M) [0:ceil(M/2)-1 -floor(M/2):1:-1].';
kx = nvec(N) * 2*pi/lx;
[kx ky]  = meshgrid(kx);
kz       =  sqrt(k0^2-kx.^2-ky.^2);
% remove imaginary kz values
indices=find(imag(kz)>0);
%kz(indices)=0;

outputs=200;

Nx=N;
Ny=N;

z     = 0;

%factor = 2.3;
%factor = 0.9;
%factor = 2;
%xx = x*factor;
%yy = y*factor;

r     = sqrt(x.^2+y.^2);

w     = 1.2;%1.2
%% sigma = w*0.23; % that worked!
sigma = 0.5; %lambda/2; %w*0.3;
%sigma = 0.1;


      R2 = r.*r/(sigma*sigma);

      lg00 = 1;
      lg01 = 1-R2;
      lg02 = 1-2.*R2+R2.*R2/2;
      lg03 = 1-3.*R2+3./2.*R2.*R2-1./6.*R2.*R2.*R2;
      lg30 = 1.;

      % proper
     LG00 = 1./sqrt(pi)      * 1. / sigma * exp(-r.^2/(2*sigma*sigma)) .* lg00;
     LG01 = 1./sqrt(pi)      * 1. / sigma * exp(-r.^2/(2*sigma*sigma)) .* lg01;
     LG02 = sqrt(2./(2.*pi)) * 1. / sigma * exp(-r.^2/(2*sigma*sigma)) .* lg02;
     LG03 = sqrt(6./(6.*pi)) * 1. / sigma * exp(-r.^2/(2*sigma*sigma)) .* lg03;
     LG30 = sqrt(1./(6.*pi)) * (x+i*y).^3 / sigma^4 .* exp(-r.^2/(2*sigma*sigma)) .* lg30;

      f    = -i*x.*LG00;
      f    = f/sqrt(sum(sum(abs(f).^2))*dx*dy);


     % figure out appropriate Ex and Ey
     fhat0 =  ( fft2(  (f) ))*dx*dy ;

     % here attenuation happens   
     fhat0_attenuate = fhat0; %.*(1-exp(-(3*lambda)^2*(kx.^2+ky.^2)));
     fhat0_attenuate = fhat0_attenuate .* exp(-1./ (2*lambda^2*( sqrt(kx.^2+ky.^2)-k0).^2));
     fhat0_attenuate(kx.^2+ky.^2>=k0.^2) = 0;
     f_attenuate     = (ifft2((fhat0_attenuate)))*(1/dx)*(1/dy);

%     fhat0(indices) = 0;

%%%% usual
%     kz_fhat0 = kz.*fhat0_attenuate; %kx .* fhat0;
%     kz_f     = (ifft2((kz_fhat0)))*(1/dx)*(1/dy);

%%%% stefan
     kz_f     = f_attenuate;
     kz_fhat0 = fft2(f_attenuate)*dx*dy;
     
%%%%%%%%%%%%%%%% compute divergence free and curl free part %%%%%%%%%%%%%%%
%for j=1:5
potential_hat                   = -i * (kz_fhat0)./(kx.^2+ky.^2);
potential_hat(kx.^2+ky.^2 < 10^(-5)) = 0;

potential                       = ifft2(potential_hat)*(1/dx*1/dy);

% Consider here potential as W!

[dx_V dy_V]     = gradient(potential,dx,dy);

%  Exhat0                          = fft2(dx_W)*dx*dy;
%  Eyhat0                          = fft2(-dx_W)*dx*dy;

Exhat0                          = -fft2(dx_V)*dx*dy;%fft2(dy_W)*dx*dy;
Eyhat0                          = -fft2(dy_V)*dx*dy;

Ex_z0                           = ifft2(Exhat0)*(1/dx)*(1/dy);
Ey_z0                           = ifft2(Eyhat0)*(1/dx)*(1/dy);

Ezhat0          = 0*Exhat0;
Ezhat0(abs(kz)>0) = (- kx(abs(kz)>0) .* Exhat0(abs(kz)>0) - ky(abs(kz)>0) .* Eyhat0(abs(kz)>0)) ./ kz(abs(kz)>0);
Ezhat0          = reshape(Ezhat0,size(Exhat0));
Ez_z0           = ifft2(Ezhat0)*(1/dx)*(1/dy);
kz_Ezhat0       = kz.*Ezhat0; %kx .* fhat0;
kz_Ez           = (ifft2((kz_Ezhat0)))*(1/dx)*(1/dy);

close all;

               
fs   = 12; %fontsize
step = 10;  %stepsize for quiver

subplot(2,2,[1, 2, 3, 4])
pcolor(x,y,squeeze(-transpose(real(potential)))); shading interp;colormap('jet'); c=colorbar; axis square;
%contour(x,y,squeeze(real(potential))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Im(V)$','interpreter','latex');
title('$\Re(W)$','interpreter','latex');
hold on
quiver(y(1:step:end,1:step:end),x(1:step:end,1:step:end),real(-dx_V(1:step:end,1:step:end)),real(dy_V(1:step:end,1:step:end)),'black');
xlim([-3 3]);
ylim([-3 3]);
xlabel('$x/\lambda$','interpreter','latex');
ylabel('$y/\lambda$','interpreter','latex');
set(gca,'xtick',[-2 0 2]);
set(gca,'ytick',[-2 0 2]);
set(gca,'xticklabel',{'-2';'0';'2'});
set(gca,'yticklabel',{'-2';'0';'2'});
set(gca,'FontSize',fs)

print -dpng -r512 dipole1.png

subplot(2,2,[1, 2, 3, 4])
pcolor(x,y,squeeze(real(potential))); shading interp;colormap('jet'); c=colorbar; axis square;
%contour(x,y,squeeze(real(potential))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Re(V)$','interpreter','latex');
title('$\Re(V)$','interpreter','latex');
hold on
quiver(x(1:step:end,1:step:end),y(1:step:end,1:step:end),real(Ex_z0(1:step:end,1:step:end)),real(Ey_z0(1:step:end,1:step:end)),'black');
xlim([-3 3]);
ylim([-3 3]);
xlabel('$x/\lambda$','interpreter','latex');
ylabel('$y/\lambda$','interpreter','latex');
set(gca,'xtick',[-2 0 2]);
set(gca,'ytick',[-2 0 2]);
set(gca,'xticklabel',{'-2';'0';'2'});
set(gca,'yticklabel',{'-2';'0';'2'});
set(gca,'FontSize',fs)

print -dpng -r512 dipole2.png

figure
subplot(2,2,1)
pcolor(x,y,squeeze(real(Ex_z0))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Re(E_z^{f})$','interpreter','latex');
title('$\Re(E_x^{f,V})$','interpreter','latex');
hold on
%quiver(x(1:4:end,1:4:end),y(1:4:end,1:4:end),real(Ex_z0(1:4:end,1:4:end)),real(Ey_z0(1:4:end,1:4:end)),'black');
xlim([-3 3]);
ylim([-3 3]);
%xlabel('$x [\mu m]$','interpreter','latex');
ylabel('$y/\lambda$','interpreter','latex');
set(gca,'xtick',[-2 0 2]);
set(gca,'ytick',[-2 0 2]);
set(gca,'xticklabel',{'-2';'0';'2'});
set(gca,'yticklabel',{'-2';'0';'2'});
set(gca,'FontSize',fs)

subplot(2,2,2)
pcolor(x,y,squeeze(real(Ey_z0))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Re(V)$','interpreter','latex');
title('$\Re(E_y^{f,V})$','interpreter','latex');
hold on
%quiver(x(1:step:end,1:step:end),y(1:step:end,1:step:end),real(Ex_z0(1:step:end,1:step:end)),real(Ey_z0(1:step:end,1:step:end)),'black');
xlim([-3 3]);
ylim([-3 3]);
%xlabel('$x [\mu m]$','interpreter','latex');
%ylabel('$y [\mu m]$','interpreter','latex');
set(gca,'xtick',[-2 0 2]);
set(gca,'ytick',[-2 0 2]);
set(gca,'xticklabel',{'-2';'0';'2'});
set(gca,'yticklabel',{'-2';'0';'2'});
set(gca,'FontSize',fs)

subplot(2,2,3)
pcolor(x,y,squeeze(imag(Ez_z0))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Re(E_z^{f})$','interpreter','latex');
title('$\Im(E_z^{f})$','interpreter','latex');
hold on
%quiver(x(1:4:end,1:4:end),y(1:4:end,1:4:end),real(Ex_z0(1:4:end,1:4:end)),real(Ey_z0(1:4:end,1:4:end)),'black');
xlim([-3 3]);
ylim([-3 3]);
xlabel('$x/\lambda$','interpreter','latex');
ylabel('$y/\lambda$','interpreter','latex');
set(gca,'xtick',[-2 0 2]);
set(gca,'ytick',[-2 0 2]);
set(gca,'xticklabel',{'-2';'0';'2'});
set(gca,'yticklabel',{'-2';'0';'2'});
set(gca,'FontSize',fs)

subplot(2,2,4)
pcolor(x,y,squeeze(real(-i*kz_f))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Re(\partial_z E_z^{f})$','interpreter','latex');
title('$-\Re(\partial_z E_z|_{z=0})$','interpreter','latex');
hold on
%quiver(x(1:4:end,1:4:end),y(1:4:end,1:4:end),real(Ex_z0(1:4:end,1:4:end)),real(Ey_z0(1:4:end,1:4:end)),'black');
xlim([-3 3]);
ylim([-3 3]);
xlabel('$x/\lambda$','interpreter','latex');
ylabel('$y/\lambda$','interpreter','latex');
set(gca,'xtick',[-2 0 2]);
set(gca,'ytick',[-2 0 2]);
set(gca,'xticklabel',{'-2';'0';'2'});
set(gca,'yticklabel',{'-2';'0';'2'});
set(gca,'FontSize',fs)

print -dpng -r512 dipole3.png
                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                     
close all

subplot(1,2,2)
pcolor(x,y,(squeeze(real(-Ey_z0)))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Re(E_z^{f})$','interpreter','latex');
title('$\Re(E_y^{f,W})$','interpreter','latex');
hold on 
%quiver(x(1:4:end,1:4:end),y(1:4:end,1:4:end),real(Ex_z0(1:4:end,1:4:end)),real(Ey_z0(1:4:end,1:4:end)),'black');
xlim([-3 3]);
ylim([-3 3]);
xlabel('$x/\lambda$','interpreter','latex');
%ylabel('$y/\lambda$','interpreter','latex');
set(gca,'xtick',[-2 0 2]);
set(gca,'ytick',[-2 0 2]);
set(gca,'xticklabel',{'-2';'0';'2'});
set(gca,'yticklabel',{'-2';'0';'2'});
set(gca,'FontSize',fs)

subplot(1,2,1)
pcolor(x,y,squeeze(real(Ex_z0.'))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Re(V)$','interpreter','latex');
title('$\Re(E_x^{f,W})$','interpreter','latex');
hold on 
%quiver(x(1:step:end,1:step:end),y(1:step:end,1:step:end),imag(Ex_z0(1:step:end,1:step:end)),imag(Ey_z0(1:step:end,1:step:end)),'black');
xlim([-3 3]);
ylim([-3 3]);
xlabel('$x/\lambda$','interpreter','latex');
ylabel('$y/\lambda$','interpreter','latex');
set(gca,'xtick',[-2 0 2]);
set(gca,'ytick',[-2 0 2]);
set(gca,'xticklabel',{'-2';'0';'2'});
set(gca,'yticklabel',{'-2';'0';'2'});
set(gca,'FontSize',fs)

print -dpng -r512 dipole4.png

figure
subplot(2,2,1)
pcolor(x,y,squeeze(real(Ex_z0+Ex_z0.'))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Re(E_z^{f})$','interpreter','latex');
title('$\Re(E_x^{f})$','interpreter','latex');
hold on
%quiver(x(1:4:end,1:4:end),y(1:4:end,1:4:end),real(Ex_z0(1:4:end,1:4:end)),real(Ey_z0(1:4:end,1:4:end)),'black');
xlim([-3 3]);
ylim([-3 3]);
%xlabel('$x [\mu m]$','interpreter','latex');
ylabel('$y/\lambda$','interpreter','latex');
set(gca,'xtick',[-2 0 2]);
set(gca,'ytick',[-2 0 2]);
set(gca,'xticklabel',{'-2';'0';'2'});
set(gca,'yticklabel',{'-2';'0';'2'});
set(gca,'FontSize',fs)

subplot(2,2,2)
pcolor(x,y,squeeze(real(Ex_z0+Ex_z0.'))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Re(V)$','interpreter','latex');
title('$\Im(E_y^{f})$','interpreter','latex');
hold on
%quiver(x(1:step:end,1:step:end),y(1:step:end,1:step:end),real(Ex_z0(1:step:end,1:step:end)),real(Ey_z0(1:step:end,1:step:end)),'black');
xlim([-3 3]);
ylim([-3 3]);
%xlabel('$x [\mu m]$','interpreter','latex');
%ylabel('$y [\mu m]$','interpreter','latex');
set(gca,'xtick',[-2 0 2]);
set(gca,'ytick',[-2 0 2]);
set(gca,'xticklabel',{'-2';'0';'2'});
set(gca,'yticklabel',{'-2';'0';'2'});
set(gca,'FontSize',fs)

subplot(2,2,3)
pcolor(x,y,squeeze(sqrt(imag(Ez_z0).^2+imag(Ez_z0.').^2))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Re(E_z^{f})$','interpreter','latex');
title('$|E_z^{f}|$','interpreter','latex');
hold on
%quiver(x(1:4:end,1:4:end),y(1:4:end,1:4:end),real(Ex_z0(1:4:end,1:4:end)),real(Ey_z0(1:4:end,1:4:end)),'black');
xlim([-3 3]);
ylim([-3 3]);
xlabel('$x/\lambda$','interpreter','latex');
ylabel('$y/\lambda$','interpreter','latex');
set(gca,'xtick',[-2 0 2]);
set(gca,'ytick',[-2 0 2]);
set(gca,'xticklabel',{'-2';'0';'2'});
set(gca,'yticklabel',{'-2';'0';'2'});
set(gca,'FontSize',fs)

subplot(2,2,4)
pcolor(x,y,squeeze(angle(-imag(Ez_z0.')+i*imag(Ez_z0)))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Re(\partial_z E_z^{f})$','interpreter','latex');
title('$\arg(E_z^{f})$','interpreter','latex');
hold on
%quiver(x(1:4:end,1:4:end),y(1:4:end,1:4:end),real(Ex_z0(1:4:end,1:4:end)),real(Ey_z0(1:4:end,1:4:end)),'black');
xlim([-3 3]);
ylim([-3 3]);
xlabel('$x/\lambda$','interpreter','latex');
ylabel('$y/\lambda$','interpreter','latex');
set(gca,'xtick',[-2 0 2]);
set(gca,'ytick',[-2 0 2]);
set(gca,'xticklabel',{'-2';'0';'2'});
set(gca,'yticklabel',{'-2';'0';'2'});
set(gca,'FontSize',fs)

print -dpng -r512 dipole5.png

==> figures/draw_gauss.m <==
close all;clear all;

% units in micrometers
E0     = 1; %in a.u.
lambda = 1;
k0     = 2*pi/lambda;
sigma0 = 1;
focus  = 4;
c      = 299.792458; % in micrometer/picosecond
omega  = 2*pi*c/lambda
%mu0    = 1;%4*pi*10^(-7);

N=2048;
Nstep=4;
xmax=20;
lx=2*xmax;
ly=lx;
dx=lx/N;
dy=dx;

Nh = N/4;

xh=((1:1:N)-N/2)*dx; 
[x y] = meshgrid(xh);
dkx = 2*pi/lx;
nvec = @(M) [0:ceil(M/2)-1 -floor(M/2):1:-1].';
kx = nvec(N) * 2*pi/lx;
[kx ky]  = meshgrid(kx);
kz       =  sqrt(k0^2-kx.^2-ky.^2);
% remove imaginary kz values
indices=find(imag(kz)>0); 
%kz(indices)=0;

outputs=200;

Nx=N;
Ny=N;

r     = sqrt(x.^2+y.^2);

sigma = 0.5;

      R2 = r.*r/(sigma*sigma);

      lg00 = 1;
      lg01 = 1-R2;
      lg02 = 1-2.*R2+R2.*R2/2;
      lg03 = 1-3.*R2+3./2.*R2.*R2-1./6.*R2.*R2.*R2;
      lg30 = 1.;

      % proper
      LG00 = 1./sqrt(pi)      * 1. / sigma * exp(-r.^2/(2*sigma*sigma)) .* lg00;
      LG01 = 1./sqrt(pi)      * 1. / sigma * exp(-r.^2/(2*sigma*sigma)) .* lg01;
      LG02 = sqrt(2./(2.*pi)) * 1. / sigma * exp(-r.^2/(2*sigma*sigma)) .* lg02;
      LG03 = sqrt(6./(6.*pi)) * 1. / sigma * exp(-r.^2/(2*sigma*sigma)) .* lg03;
      LG30 = sqrt(1./(6.*pi)) * (x+i*y).^3 / sigma^4 .* exp(-r.^2/(2*sigma*sigma)) .* lg30;
      
      f    = LG00;
      f    = f/sqrt(sum(sum(abs(f).^2))*dx*dy);
    
      % figure out appropriate Ex and Ey
      fhat0 =  ( fft2(  (f) ))*dx*dy ; 

      % here attenuation happens   
      fhat0_attenuate = fhat0;%.*(1-exp(-(3*lambda)^2*(kx.^2+ky.^2)));  %NOT NECESSARY IF PRESCRIBING V,W
      fhat0_attenuate = fhat0_attenuate .* exp(-1./ (2*lambda^2*( sqrt(kx.^2+ky.^2)-k0).^2));   
      fhat0_attenuate(kx.^2+ky.^2>=k0.^2) = 0;
      f_attenuate     = (ifft2((fhat0_attenuate)))*(1/dx)*(1/dy);
     
%%%%% NOT NECESSARY IF PRESCRIBING V,W
%     kz_fhat0 = kz.*fhat0_attenuate; %kx .* fhat0;
%     kz_f     = (ifft2((kz_fhat0)))*(1/dx)*(1/dy);
   
potential       = f_attenuate;

% Consider here potential as W!

[dx_V dy_V]     = gradient(potential,dx,dy);
%dx_V            = ifft2(i*kx.*fhat0_attenuate)*(1/dx)*(1/dy);
%dy_V            = ifft2(i*ky.*fhat0_attenuate)*(1/dx)*(1/dy);

%  Exhat0                          = fft2(dx_W)*dx*dy;
%  Eyhat0                          = fft2(-dx_W)*dx*dy;

Exhat0                          = -fft2(dx_V)*dx*dy;%fft2(dy_W)*dx*dy;
Eyhat0                          = -fft2(dy_V)*dx*dy;

Ex_z0                           = ifft2(Exhat0)*(1/dx)*(1/dy);
Ey_z0                           = ifft2(Eyhat0)*(1/dx)*(1/dy);

Ezhat0          = 0*Exhat0;
Ezhat0(abs(kz)>0) = (- kx(abs(kz)>0) .* Exhat0(abs(kz)>0) - ky(abs(kz)>0) .* Eyhat0(abs(kz)>0)) ./ kz(abs(kz)>0);
Ezhat0          = reshape(Ezhat0,size(Exhat0));
Ez_z0           = ifft2(Ezhat0)*(1/dx)*(1/dy);
kz_Ezhat0       = kz.*Ezhat0; %kx .* fhat0;
kz_Ez           = (ifft2((kz_Ezhat0)))*(1/dx)*(1/dy);

close all; 

fs   = 12; %fontsize
step = 6;  %stepsize for quiver
    
subplot(2,2,[1, 2, 3, 4])
pcolor(x,y,squeeze(real(potential))); shading interp;colormap('jet'); c=colorbar; axis square;
%contour(x,y,squeeze(imag(potential))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Re(V)$','interpreter','latex');
title('$\Re(W)$','interpreter','latex');
hold on 
quiver(x(1:step:end,1:step:end),y(1:step:end,1:step:end),real(dy_V(1:step:end,1:step:end)),real(-dx_V(1:step:end,1:step:end)),'black');
xlim([-1.5 1.5]);
ylim([-1.5 1.5]);
xlabel('$x/\lambda$','interpreter','latex');
ylabel('$y/\lambda$','interpreter','latex');
set(gca,'xtick',[-1 0 1]);
set(gca,'ytick',[-1 0 1]);
set(gca,'xticklabel',{'-1';'0';'1'});
set(gca,'yticklabel',{'-1';'0';'1'});
set(gca,'FontSize',fs)

print -dpng -r512 gauss1.png

close all

subplot(2,2,[1, 2, 3, 4])
pcolor(x,y,squeeze(real(potential))); shading interp;colormap('jet'); c=colorbar; axis square;
%contour(x,y,squeeze(imag(potential))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Re(V)$','interpreter','latex');
title('$\Re(V)$','interpreter','latex');
hold on f
quiver(x(1:step:end,1:step:end),y(1:step:end,1:step:end),real(Ex_z0(1:step:end,1:step:end)),real(Ey_z0(1:step:end,1:step:end)),'black');
xlim([-1.5 1.5]);
ylim([-1.5 1.5]);
xlabel('$x/\lambda$','interpreter','latex');
ylabel('$y/\lambda$','interpreter','latex');
set(gca,'xtick',[-1 0 1]);
set(gca,'ytick',[-1 0 1]);
set(gca,'xticklabel',{'-1';'0';'1'});
set(gca,'yticklabel',{'-1';'0';'1'});
set(gca,'FontSize',fs)

print -dpng -r512 gauss2.png
     
close all

subplot(2,2,1)
pcolor(x,y,(squeeze(real(Ex_z0)))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Re(E_z^{f})$','interpreter','latex');
title('$\Re(E_x^{f,V})$','interpreter','latex');
hold on 
%quiver(x(1:4:end,1:4:end),y(1:4:end,1:4:end),real(Ex_z0(1:4:end,1:4:end)),real(Ey_z0(1:4:end,1:4:end)),'black');
xlim([-1.5 1.5]);
ylim([-1.5 1.5]);
%xlabel('$x [\mu m]$','interpreter','latex');
ylabel('$y/\lambda$','interpreter','latex');
set(gca,'xtick',[-1 0 1]);
set(gca,'ytick',[-1 0 1]);
set(gca,'xticklabel',{'-1';'0';'1'});
set(gca,'yticklabel',{'-1';'0';'1'});
set(gca,'FontSize',fs)

subplot(2,2,2)
pcolor(x,y,squeeze(real(Ey_z0))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Re(V)$','interpreter','latex');
title('$\Re(E_y^{f,V})$','interpreter','latex');
hold on 
%quiver(x(1:step:end,1:step:end),y(1:step:end,1:step:end),imag(Ex_z0(1:step:end,1:step:end)),imag(Ey_z0(1:step:end,1:step:end)),'black');
xlim([-1.5 1.5]);
ylim([-1.5 1.5]);
%xlabel('$x [\mu m]$','interpreter','latex');
%ylabel('$y [\mu m]$','interpreter','latex');
set(gca,'xtick',[-1 0 1]);
set(gca,'ytick',[-1 0 1]);
set(gca,'xticklabel',{'-1';'0';'1'});
set(gca,'yticklabel',{'-1';'0';'1'});
set(gca,'FontSize',fs)

subplot(2,2,3)
pcolor(x,y,squeeze(imag(Ez_z0))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Re(E_z^{f})$','interpreter','latex');
title('$\Im(E_z^{f})$','interpreter','latex');
hold on
%quiver(x(1:4:end,1:4:end),y(1:4:end,1:4:end),real(Ex_z0(1:4:end,1:4:end)),real(Ey_z0(1:4:end,1:4:end)),'black');
xlim([-1.5 1.5]);
ylim([-1.5 1.5]);
xlabel('$x/\lambda$','interpreter','latex');
ylabel('$y/\lambda$','interpreter','latex');
set(gca,'xtick',[-1 0 1]);
set(gca,'ytick',[-1 0 1]);
set(gca,'xticklabel',{'-1';'0';'1'});
set(gca,'yticklabel',{'-1';'0';'1'});
set(gca,'FontSize',fs)

subplot(2,2,4)
pcolor(x,y,squeeze(real(-i*kz_Ez))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Re(\partial_z E_z^{f})$','interpreter','latex');
title('$-\Re(\partial_z E_z|_{z=0})$','interpreter','latex');
hold on
%quiver(x(1:4:end,1:4:end),y(1:4:end,1:4:end),real(Ex_z0(1:4:end,1:4:end)),real(Ey_z0(1:4:end,1:4:end)),'black');
xlim([-1.5 1.5]);
ylim([-1.5 1.5]);
xlabel('$x/\lambda$','interpreter','latex');
%ylabel('$y [\mu m]$','interpreter','latex');
set(gca,'xtick',[-1 0 1]);
set(gca,'ytick',[-1 0 1]);
set(gca,'xticklabel',{'-1';'0';'1'});
set(gca,'yticklabel',{'-1';'0';'1'});
set(gca,'FontSize',fs)

print -dpng -r512 gauss3.png

close all

subplot(1,2,2)
pcolor(x,y,(squeeze(real(Ex_z0)))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Re(E_z^{f})$','interpreter','latex');
title('$\Re(E_y^{f,W})$','interpreter','latex');
hold on 
%quiver(x(1:4:end,1:4:end),y(1:4:end,1:4:end),real(Ex_z0(1:4:end,1:4:end)),real(Ey_z0(1:4:end,1:4:end)),'black');
xlim([-1.5 1.5]);
ylim([-1.5 1.5]);
xlabel('$x/\lambda$','interpreter','latex');
%ylabel('$y/\lambda$','interpreter','latex');
set(gca,'xtick',[-1 0 1]);
set(gca,'ytick',[-1 0 1]);
set(gca,'xticklabel',{'-1';'0';'1'});
set(gca,'yticklabel',{'-1';'0';'1'});
set(gca,'FontSize',fs)

subplot(1,2,1)
pcolor(x,y,-squeeze(real(Ey_z0))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Re(V)$','interpreter','latex');
title('$\Re(E_x^{f,W})$','interpreter','latex');
hold on 
%quiver(x(1:step:end,1:step:end),y(1:step:end,1:step:end),imag(Ex_z0(1:step:end,1:step:end)),imag(Ey_z0(1:step:end,1:step:end)),'black');
xlim([-1.5 1.5]);
ylim([-1.5 1.5]);
xlabel('$x/\lambda$','interpreter','latex');
ylabel('$y/\lambda$','interpreter','latex');
set(gca,'xtick',[-1 0 1]);
set(gca,'ytick',[-1 0 1]);
set(gca,'xticklabel',{'-1';'0';'1'});
set(gca,'yticklabel',{'-1';'0';'1'});
set(gca,'FontSize',fs)

print -dpng -r512 gauss4.png

close all

subplot(2,2,1)
pcolor(x,y,squeeze(sqrt(real(Ex_z0).^2+real(Ey_z0).^2))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Re(E_z^{f})$','interpreter','latex');
title('$|E_x^{f}|$','interpreter','latex');
hold on 
%quiver(x(1:4:end,1:4:end),y(1:4:end,1:4:end),real(Ex_z0(1:4:end,1:4:end)),real(Ey_z0(1:4:end,1:4:end)),'black');
xlim([-1.5 1.5]);
ylim([-1.5 1.5]);
%xlabel('$x [\mu m]$','interpreter','latex');
ylabel('$y/\lambda$','interpreter','latex');
set(gca,'xtick',[-1 0 1]);
set(gca,'ytick',[-1 0 1]);
set(gca,'xticklabel',{'-1';'0';'1'});
set(gca,'yticklabel',{'-1';'0';'1'});
set(gca,'FontSize',fs)

subplot(2,2,2)
pcolor(x,y,squeeze(angle(real(Ex_z0)+i*real(Ey_z0)))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Re(V)$','interpreter','latex');
title('$\arg(E_x^{f})$','interpreter','latex');
hold on 
%quiver(x(1:step:end,1:step:end),y(1:step:end,1:step:end),imag(Ex_z0(1:step:end,1:step:end)),imag(Ey_z0(1:step:end,1:step:end)),'black');
xlim([-1.5 1.5]);
ylim([-1.5 1.5]);
%xlabel('$x [\mu m]$','interpreter','latex');
%ylabel('$y [\mu m]$','interpreter','latex');
set(gca,'xtick',[-1 0 1]);
set(gca,'ytick',[-1 0 1]);
set(gca,'xticklabel',{'-1';'0';'1'});
set(gca,'yticklabel',{'-1';'0';'1'});
set(gca,'FontSize',fs)

subplot(2,2,3)
pcolor(x,y,squeeze(sqrt(real(Ex_z0).^2+real(Ey_z0).^2))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Re(E_z^{f})$','interpreter','latex');
title('$|E_y^{f}|$','interpreter','latex');
hold on
%quiver(x(1:4:end,1:4:end),y(1:4:end,1:4:end),real(Ex_z0(1:4:end,1:4:end)),real(Ey_z0(1:4:end,1:4:end)),'black');
xlim([-1.5 1.5]);
ylim([-1.5 1.5]);
xlabel('$x/\lambda$','interpreter','latex');
ylabel('$y/\lambda$','interpreter','latex');
set(gca,'xtick',[-1 0 1]);
set(gca,'ytick',[-1 0 1]);
set(gca,'xticklabel',{'-1';'0';'1'});
set(gca,'yticklabel',{'-1';'0';'1'});
set(gca,'FontSize',fs)

subplot(2,2,4)
pcolor(x,y,squeeze(angle(-i*real(Ex_z0)+real(Ey_z0)))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Re(\partial_z E_z^{f})$','interpreter','latex');
title('$\arg(E_y^{f})$','interpreter','latex');
hold on
%quiver(x(1:4:end,1:4:end),y(1:4:end,1:4:end),real(Ex_z0(1:4:end,1:4:end)),real(Ey_z0(1:4:end,1:4:end)),'black');
xlim([-1.5 1.5]);
ylim([-1.5 1.5]);
xlabel('$x/\lambda$','interpreter','latex');
%ylabel('$y [\mu m]$','interpreter','latex');
set(gca,'xtick',[-1 0 1]);
set(gca,'ytick',[-1 0 1]);
set(gca,'xticklabel',{'-1';'0';'1'});
set(gca,'yticklabel',{'-1';'0';'1'});
set(gca,'FontSize',fs)

print -dpng -r512 gauss5.png

close all


==> figures/draw_random.m <==
close all;clear all;

prepare = 0; 

q = 0.5;

if prepare ==1
    width=0.7;
    prop_prepare;
    Ey_z0 = 0.*x;
end

% units in micrometers
E0     = 1; %in a.u.
lambda = 1;
k0     = 2*pi/lambda;
sigma0 = 1;
focus  = 4;
c      = 299.792458; % in micrometer/picosecond
omega  = 2*pi*c/lambda
%mu0    = 1;%4*pi*10^(-7);

N=2048;
Nstep=4;
xmax=20;
lx=2*xmax;
ly=lx;
dx=lx/N;
dy=dx;

Nh = N/4;

xh=((1:1:N)-N/2)*dx; 
[x y] = meshgrid(xh);
dkx = 2*pi/lx;
nvec = @(M) [0:ceil(M/2)-1 -floor(M/2):1:-1].';
kx = nvec(N) * 2*pi/lx;
[kx ky]  = meshgrid(kx);
kz       =  sqrt(k0^2-kx.^2-ky.^2);
% remove imaginary kz values
indices=find(imag(kz)>0); 
%kz(indices)=0;

outputs=200;

Nx=N;
Ny=N;

z     = 0;

%factor = 2.3;
%factor = 0.9;
%factor = 2;
%xx = x*factor;
%yy = y*factor;

r     = sqrt(x.^2+y.^2);

w     = 1.2;%1.2
%% sigma = w*0.23; % that worked!
sigma = 0.5; %lambda/2; %w*0.3;
%sigma = 0.1;


      f    = exp(-sqrt(x.^2+y.^2).^10/(10*lambda)^10); %LG00;

     random = rand(N,N);
     randomphase = 2*pi*rand(N,N);

     randombeam = random.*f.*exp(i*randomphase);

     % figure out appropriate Ex and Ey
     randombeamhat0 =  ( fft2(  (randombeam) ))*dx*dy ;

     % here attenuation happens   
     randombeamhat0_attenuate = randombeamhat0.*(1-exp(-(3*lambda)^2*(kx.^2+ky.^2)));
     randombeamhat0_attenuate = randombeamhat0_attenuate .* exp(-1./ (2*lambda^2*( sqrt(kx.^2+ky.^2)-k0).^2));
     randombeamhat0_attenuate(kx.^2+ky.^2>=k0.^2) = 0;
    
     f      = (ifft2((randombeamhat0_attenuate)))*(1/dx)*(1/dy);
     f      = f/sqrt(sum(sum(abs(f).^2))*dx*dy);
    
     % figure out appropriate Ex and Ey
     fhat0 =  ( fft2(  (f) ))*dx*dy ; 
     
     % here attenuation happens   
     fhat0_attenuate = fhat0.*(1-exp(-(3*lambda)^2*(kx.^2+ky.^2))); 
     fhat0_attenuate = fhat0_attenuate .* exp(-1./ (2*lambda^2*( sqrt(kx.^2+ky.^2)-k0).^2));   
     fhat0_attenuate(kx.^2+ky.^2>=k0.^2) = 0;
     f_attenuate     = (ifft2((fhat0_attenuate)))*(1/dx)*(1/dy);
     
     kz_fhat0 = kz.*fhat0_attenuate; %kx .* fhat0;
     kz_f     = (ifft2((kz_fhat0)))*(1/dx)*(1/dy);
     
%%%%%%%%%%%%%%%% compute divergence free and curl free part %%%%%%%%%%%%%%%
%for j=1:5
potential_hat                   = -i * (kz_fhat0)./(kx.^2+ky.^2);
potential_hat(kx.^2+ky.^2 < 10^(-5)) = 0;

potential                       = ifft2(potential_hat)*(1/dx*1/dy);

% Consider here potential as W!

[dx_V dy_V]     = gradient(potential,dx,dy);

%  Exhat0                          = fft2(dx_W)*dx*dy;
%  Eyhat0                          = fft2(-dx_W)*dx*dy;

Exhat0                          = -fft2(dx_V)*dx*dy;%fft2(dy_W)*dx*dy;
Eyhat0                          = -fft2(dy_V)*dx*dy;

Ex_z0                           = ifft2(Exhat0)*(1/dx)*(1/dy);
Ey_z0                           = ifft2(Eyhat0)*(1/dx)*(1/dy);

Ezhat0          = 0*Exhat0;
Ezhat0(abs(kz)>0) = (- kx(abs(kz)>0) .* Exhat0(abs(kz)>0) - ky(abs(kz)>0) .* Eyhat0(abs(kz)>0)) ./ kz(abs(kz)>0);
Ezhat0          = reshape(Ezhat0,size(Exhat0));
Ez_z0           = ifft2(Ezhat0)*(1/dx)*(1/dy);
kz_Ezhat0       = kz.*Ezhat0; %kx .* fhat0;
kz_Ez           = (ifft2((kz_Ezhat0)))*(1/dx)*(1/dy);

Exhat0_circ     = fft2(-dx_V-i*dy_V)*dx*dy;
Eyhat0_circ     = fft2(-dy_V+i*dx_V)*dx*dy;

Ex_z0_circ      = ifft2(Exhat0_circ)*(1/dx)*(1/dy);
Ey_z0_circ      = ifft2(Eyhat0_circ)*(1/dx)*(1/dy);

Ezhat0_circ     = 0*Exhat0;
Ezhat0_circ(abs(kz)>0) = (- kx(abs(kz)>0) .* Exhat0_circ(abs(kz)>0) - ky(abs(kz)>0) .* Eyhat0_circ(abs(kz)>0)) ./ kz(abs(kz)>0);
Ezhat0_circ     = reshape(Ezhat0_circ,size(Exhat0));
Ez_z0_circ      = ifft2(Ezhat0_circ)*(1/dx)*(1/dy);
kz_Ezhat0_circ  = kz.*Ezhat0_circ; %kx .* fhat0;
kz_Ez_circ      = (ifft2((kz_Ezhat0_circ)))*(1/dx)*(1/dy);

close all; 

fs   = 12; %fontsize
step = 20;  %stepsize for quiver

subplot(2,2,[1, 2, 3, 4])
pcolor(x,y,squeeze(imag(potential))); shading interp;colormap('jet'); c=colorbar; axis square;
%contour(x,y,squeeze(imag(potential))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Im(V)$','interpreter','latex');
title('$\Im(W)$','interpreter','latex');
hold on 
quiver(x(1:step:end,1:step:end),y(1:step:end,1:step:end),imag(-dy_V(1:step:end,1:step:end)),imag(dx_V(1:step:end,1:step:end)),'black');
xlim([-6 6]);
ylim([-6 6]);
xlabel('$x [\mu m]$','interpreter','latex');
ylabel('$y [\mu m]$','interpreter','latex');
set(gca,'xtick',[-6 0 6]);
set(gca,'ytick',[-6 0 6]);
set(gca,'xticklabel',{'-6';'0';'6'});
set(gca,'yticklabel',{'-6';'0';'6'});
set(gca,'FontSize',fs)

print -dpng -r512 random1.png

subplot(2,2,[1, 2, 3, 4])
pcolor(x,y,squeeze(real(potential))); shading interp;colormap('jet'); c=colorbar; axis square;
%contour(x,y,squeeze(imag(potential))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Im(V)$','interpreter','latex');
title('$\Re(V)$','interpreter','latex');
hold on 
quiver(x(1:step:end,1:step:end),y(1:step:end,1:step:end),real(Ex_z0(1:step:end,1:step:end)),real(Ey_z0(1:step:end,1:step:end)),'black');
xlim([-6 6]);
ylim([-6 6]);
xlabel('$x/\lambda$','interpreter','latex');
ylabel('$y/\lambda$','interpreter','latex');
set(gca,'xtick',[-6 0 6]);
set(gca,'ytick',[-6 0 6]);
set(gca,'xticklabel',{'-6';'0';'6'});
set(gca,'yticklabel',{'-6';'0';'6'});
set(gca,'FontSize',fs)

print -dpng -r512 random2.png

figure
subplot(2,2,1)
pcolor(x,y,squeeze(real(Ex_z0))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Re(E_z^{f})$','interpreter','latex');
title('$\Re(E_x^{f,V})$','interpreter','latex');
hold on 
%quiver(x(1:4:end,1:4:end),y(1:4:end,1:4:end),real(Ex_z0(1:4:end,1:4:end)),real(Ey_z0(1:4:end,1:4:end)),'black');
xlim([-6 6]);
ylim([-6 6]);
%xlabel('$x [\mu m]$','interpreter','latex');
ylabel('$y/\lambda$','interpreter','latex');
set(gca,'xtick',[-6 0 6]);
set(gca,'ytick',[-6 0 6]);
set(gca,'xticklabel',{'-6';'0';'6'});
set(gca,'yticklabel',{'-6';'0';'6'});
set(gca,'FontSize',fs)

subplot(2,2,2)
pcolor(x,y,squeeze(real(Ey_z0))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Im(V)$','interpreter','latex');
title('$\Re(E_y^{f,V})$','interpreter','latex');
hold on 
%quiver(x(1:step:end,1:step:end),y(1:step:end,1:step:end),imag(Ex_z0(1:step:end,1:step:end)),imag(Ey_z0(1:step:end,1:step:end)),'black');
xlim([-6 6]);
ylim([-6 6]);
%xlabel('$x [\mu m]$','interpreter','latex');
%ylabel('$y [\mu m]$','interpreter','latex');
set(gca,'xtick',[-6 0 6]);
set(gca,'ytick',[-6 0 6]);
set(gca,'xticklabel',{'-6';'0';'6'});
set(gca,'yticklabel',{'-6';'0';'6'});
set(gca,'FontSize',fs)

subplot(2,2,3)
pcolor(x,y,squeeze(imag(Ez_z0))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Re(E_z^{f})$','interpreter','latex');
title('$\Im(E_z^{f})$','interpreter','latex');
hold on
%quiver(x(1:4:end,1:4:end),y(1:4:end,1:4:end),real(Ex_z0(1:4:end,1:4:end)),real(Ey_z0(1:4:end,1:4:end)),'black');
xlim([-6 6]);
ylim([-6 6]);
xlabel('$x/\lambda$','interpreter','latex');
ylabel('$y/\lambda$','interpreter','latex');
set(gca,'xtick',[-6 0 6]);
set(gca,'ytick',[-6 0 6]);
set(gca,'xticklabel',{'-6';'0';'6'});
set(gca,'yticklabel',{'-6';'0';'6'});
set(gca,'FontSize',fs)

subplot(2,2,4)
pcolor(x,y,squeeze(real(-i*kz_f))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Im(\partial_z E_z^{f})$','interpreter','latex');
title('$-\Re(\partial_z E_z|_{z=0})$','interpreter','latex');
hold on
%quiver(x(1:4:end,1:4:end),y(1:4:end,1:4:end),real(Ex_z0(1:4:end,1:4:end)),real(Ey_z0(1:4:end,1:4:end)),'black');
xlim([-6 6]);
ylim([-6 6]);
xlabel('$x/\lambda$','interpreter','latex');
%ylabel('$y [\mu m]$','interpreter','latex');
set(gca,'xtick',[-6 0 6]);
set(gca,'ytick',[-6 0 6]);
set(gca,'xticklabel',{'-6';'0';'6'});
set(gca,'yticklabel',{'-6';'0';'6'});
set(gca,'FontSize',fs)

print -dpng -r512 random3.png

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

subplot(2,2,[1, 2, 3, 4])
pcolor(x,y,squeeze(imag(potential))); shading interp;colormap('jet'); c=colorbar; axis square;
%contour(x,y,squeeze(imag(potential))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Im(V)$','interpreter','latex');
title('$\Im(V)$','interpreter','latex');
hold on 
quiver(x(1:step:end,1:step:end),y(1:step:end,1:step:end),imag(Ex_z0_circ(1:step:end,1:step:end)),imag(Ey_z0_circ(1:step:end,1:step:end)),'black');
xlim([-6 6]);
ylim([-6 6]);
xlabel('$x [\mu m]$','interpreter','latex');
ylabel('$y [\mu m]$','interpreter','latex');
set(gca,'xtick',[-6 0 6]);
set(gca,'ytick',[-6 0 6]);
set(gca,'xticklabel',{'-6';'0';'6'});
set(gca,'yticklabel',{'-6';'0';'6'});
set(gca,'FontSize',fs)

print -dpng -r512 random_circ1.png

figure
subplot(2,2,1)
pcolor(x,y,squeeze(imag(Ex_z0_circ))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Re(E_z^{f})$','interpreter','latex');
title('$\Im(E_x^{f,{\rm circ}})$','interpreter','latex');
hold on 
%quiver(x(1:4:end,1:4:end),y(1:4:end,1:4:end),real(Ex_z0(1:4:end,1:4:end)),real(Ey_z0(1:4:end,1:4:end)),'black');
xlim([-6 6]);
ylim([-6 6]);
%xlabel('$x [\mu m]$','interpreter','latex');
ylabel('$y [\mu m]$','interpreter','latex');
set(gca,'xtick',[-6 0 6]);
set(gca,'ytick',[-6 0 6]);
set(gca,'xticklabel',{'-6';'0';'6'});
set(gca,'yticklabel',{'-6';'0';'6'});
set(gca,'FontSize',fs)

subplot(2,2,2)
pcolor(x,y,squeeze(imag(Ey_z0_circ))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Im(V)$','interpreter','latex');
title('$\Im(E_y^{f,{\rm circ}})$','interpreter','latex');
hold on 
%quiver(x(1:step:end,1:step:end),y(1:step:end,1:step:end),imag(Ex_z0(1:step:end,1:step:end)),imag(Ey_z0(1:step:end,1:step:end)),'black');
xlim([-6 6]);
ylim([-6 6]);
%xlabel('$x [\mu m]$','interpreter','latex');
%ylabel('$y [\mu m]$','interpreter','latex');
set(gca,'xtick',[-6 0 6]);
set(gca,'ytick',[-6 0 6]);
set(gca,'xticklabel',{'-6';'0';'6'});
set(gca,'yticklabel',{'-6';'0';'6'});
set(gca,'FontSize',fs)

subplot(2,2,3)
pcolor(x,y,squeeze(real(Ez_z0_circ))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Re(E_z^{f})$','interpreter','latex');
title('$\Re(E_z^{f,{\rm circ}})$','interpreter','latex');
hold on
%quiver(x(1:4:end,1:4:end),y(1:4:end,1:4:end),real(Ex_z0(1:4:end,1:4:end)),real(Ey_z0(1:4:end,1:4:end)),'black');
xlim([-6 6]);
ylim([-6 6]);
xlabel('$x [\mu m]$','interpreter','latex');
ylabel('$y [\mu m]$','interpreter','latex');
set(gca,'xtick',[-6 0 6]);
set(gca,'ytick',[-6 0 6]);
set(gca,'xticklabel',{'-6';'0';'6'});
set(gca,'yticklabel',{'-6';'0';'6'});
set(gca,'FontSize',fs)

subplot(2,2,4)
pcolor(x,y,squeeze(imag(-i*kz_Ez_circ))); shading interp;colormap('jet'); c=colorbar; axis square;
%ylabel(c,'$\Im(\partial_z E_z^{f})$','interpreter','latex');
title('$\Im(\partial_z E_z^{f,{\rm circ}})$','interpreter','latex');
hold on
%quiver(x(1:4:end,1:4:end),y(1:4:end,1:4:end),real(Ex_z0(1:4:end,1:4:end)),real(Ey_z0(1:4:end,1:4:end)),'black');
xlim([-6 6]);
ylim([-6 6]);
xlabel('$x [\mu m]$','interpreter','latex');
%ylabel('$y [\mu m]$','interpreter','latex');
set(gca,'xtick',[-6 0 6]);
set(gca,'ytick',[-6 0 6]);
set(gca,'xticklabel',{'-6';'0';'6'});
set(gca,'yticklabel',{'-6';'0';'6'});
set(gca,'FontSize',fs)

print -dpng -r512 random_circ2.png

